Circular sorting, strong complete mappings and wreath product constructions

We continue the study of Adin, Alon and Roichman [arXiv:2502.14398, 2025] on the number of steps required to sort $n$ labelled points on a circle by transpositions. Imagine that the vertices of a cycle of length $n$ are labelled by the elements $1,\dots,n$. We are allowed to change this labelling by swapping the labels of any two vertices on the cycle. How many swaps are needed to obtain a labelling that has the elements $1,\dots,n$ in clockwise order? We provide evidence for their conjecture that at most $n-3$ transpositions are needed to sort a circular permutation when $n$ is not prime. We prove this conjecture when $2\mid n$ or $3\mid n$ and when restricting to permutations given by a polynomial over $\mathbb{Z}_n$. We also provide various algebraic constructions of circular permutations that take many transpositions to sort, most notably providing one that matches our upper bound when $n=3p$ for $p$ an odd prime, and disproving their second conjecture by providing non-affine circular permutations that require $n-2$ transpositions (for $n$ prime). We also improve the lower bounds for some sequences of composite numbers. Finally, we improve the bounds for small $n$ computationally. In particular, we prove a tight upper bound for $n=25$ via an exhaustive computer search using a new connection between this problem and strong complete mappings.

==> anc/README.txt <==
In these auxiliary files, the following are given:

* non_affine_examples.txt.          A text file containing values of a,b,p for which pi=[a,b](x) = (a - b)x^{(p+1)/2}/2 + (a + b)x/2 gives a permutation with t([pi])=p-2.

* extremal_permutations.py          Python code that can be used to check that t(25)=22 by running extremal_permutations(25) and that can be used to find all permutations pi in S_{23} with t([pi]) = 21 by running extremal_permutations(23)

* t25is22andAvoidShortCycles.go     Go code that can be used to check that t(25)=22 and to generate all permutations in S_{25} that are strong complete mappings and avoid cycles of lengths 2,3,4(,5) in all shifts

* tn_bound_summary.txt              This table showcases the possible range for t(n), for all composite n <= 44. A permutation showcasing the lower bound is given in the table for each n.

* tn_bound_summary.json              An easily parsable version of tn_bound_summary in json format.

==> anc/extremal_permutations.py <==
import numpy as np
from numba import njit, uint64

# Usage:
# extremal_permutations(n) returns all circular permutations [\pi] with t([\pi])=n-2

# Given permutatation [perm(0),..,perm(n-1)], return
# the number of cycles in the disjoint cycle representation.
@njit
def num_cycles(perm):
    n=len(perm)
    seen = uint64(0)
    cycles = 0

    for i in range(n):
        mask = uint64(1) << uint64(i)  
        if (seen & mask) == 0:
            cycles += 1          
            j = i
            while True:
                mask_j = uint64(1) << uint64(j)
                if (seen & mask_j) != 0:
                    break
                seen |= mask_j
                j = perm[j]
    return cycles


# Test if for a permuation \pi all its rotations \pi c^k have <=2 cycles
# Or equivalently: have cycle type [n-1, 1].
@njit
def is_extremal(perm):
    n=len(perm)
    scratch = perm.copy()
    for i in range(n):
        if num_cycles(scratch) > 2:
            return False
        first=scratch[0]
        for j in range(n-1):
            scratch[j] = scratch[j+1]
        scratch[n-1] = first
    return True


# Build all strong complete maps \pi on Z/nZ 
# We start with a partial \pi(0),..,\pi(i-1) and recursively try possibilities for \pi(i)
# We keep track of the elements used so far in \pi, f=\pi-Id, g=\pi+Id
# When we find a strong complete map, we test whether all its rotations
# have cycle type [n-1,1]
@njit
def backtrack(pi, used_pi, used_f, used_g, results, count, n, i):
    if i == n:
        if is_extremal(pi) and count[0] < results.shape[0]:
            for j in range(n):
                results[count[0], j] = pi[j]
            count[0] += 1
        return

    for x in range(n):
        if used_pi[x]:
            continue

        f = (x - i) % n
        g = (x + i) % n
        if used_f[f] or used_g[g]:
            continue

        pi[i] = x
        used_pi[x] = True
        used_f[f] = True
        used_g[g] = True

        backtrack(pi, used_pi, used_f, used_g, results, count, n, i + 1)

        used_pi[x] = False
        used_f[f] = False
        used_g[g] = False


# Generate all permuations \pi with t([\pi])=n-2 (normalized with \pi(0)=0)
@njit
def extremal_permutations(n):
    pi = np.full(n, -1, dtype=np.int32)
    pi[0] = 0
    
    used_pi = np.zeros(n, dtype=np.bool_)
    used_pi[0] = True
    used_f = np.zeros(n, dtype=np.bool_)
    used_f[0] = True
    used_g = np.zeros(n, dtype=np.bool_)
    used_g[0] = True

    MAX_SOLUTIONS = 1000  # upper limit on the number of solutions generated
    results = np.full((MAX_SOLUTIONS, n), -1, dtype=np.int32)
    count = np.zeros(1, dtype=np.int32)
        
    backtrack(pi, used_pi, used_f, used_g, results, count, n, 1)

    return results[:count[0]]  # Trim to actual number of solutions

==> anc/non_affine_examples.txt <==
# Set of some counterexamples to the p - 2 conjecture of the form [a,b](x) = (a - b)x^{(p+1)/2}/2 + (a + b)x/2
# We write the prime p and then the list of all pairs (a, b) that give a counterexample

23 [(5, 7), (7, 5), (10, 14), (11, 15), (14, 10), (15, 11), (20, 21), (21, 20)]

31 [(6, 15), (11, 29), (12, 23), (13, 27), (15, 6), (15, 17), (17, 15), (23, 12), (26, 29), (27, 13), (29, 11), (29, 26)]

41 [(6, 26), (7, 30), (26, 6), (30, 7)]

59 [(11, 44), (43, 55), (44, 11), (55, 43)]

71 [(11, 28), (13, 33), (21, 65), (28, 11), (31, 39), (33, 13), (39, 31), (44, 59), (51, 55), (55, 51), (59, 44), (65, 21)]

83 [(5, 18), (18, 5), (50, 60), (57, 73), (58, 67), (60, 50), (67, 58), (73, 57)]

89 [(14, 61), (54, 70), (61, 14), (70, 54)]

97 [(17, 74), (40, 59), (59, 40), (74, 17)]

103 [(10, 101), (31, 51), (35, 37), (37, 35), (39, 53), (51, 31), (53, 39), (101, 10)]

113 [(40, 76), (58, 65), (65, 58), (76, 40)]

131 [(72, 97), (96, 97), (97, 72), (97, 96), (104, 111), (104, 116), (111, 104), (116, 104)]

137 [(12, 40), (20, 70), (24, 80), (40, 12), (48, 92), (70, 20), (80, 24), (92, 48)]

139 [(12, 90), (17, 58), (39, 72), (56, 82), (58, 17), (72, 39), (82, 56), (90, 12)]

149 [(40, 89), (41, 72), (72, 41), (89, 40)]
151 [(23, 56), (26, 119), (33, 122), (46, 89), (56, 23), (75, 117), (89, 46), (111, 149), (117, 75), (119, 26), (122, 33), (149, 111)]

157 [(7, 136), (45, 142), (136, 7), (142, 45)]

163 [(3, 32), (19, 123), (28, 79), (32, 3), (79, 28), (99, 130), (103, 110), (107, 109), (109, 107), (110, 103), (123, 19), (130, 99)]

173 [(27, 155), (48, 141), (141, 48), (155, 27)]

179 [(24, 160), (97, 113), (113, 97), (160, 24)]

181 [(41, 110), (53, 130), (110, 41), (130, 53)]

197 [(50, 52), (52, 50), (67, 72), (72, 67)]

199 [(54, 189), (129, 179), (179, 129), (189, 54)]

211 [(42, 168), (157, 206), (168, 42), (206, 157)]

223 [(12, 191), (26, 154), (35, 125), (42, 163), (51, 157), (93, 216), (125, 35), (154, 26), (157, 51), (163, 42), (191, 12), (216, 93)]

227 [(2, 58), (42, 61), (58, 2), (61, 42), (67, 200), (114, 137), (118, 199), (137, 114), (154, 202), (199, 118), (200, 67), (202, 154)]

239 [(73, 137), (82, 203), (137, 73), (203, 82)]

251 [(30, 224), (37, 90), (53, 95), (87, 206), (90, 37), (95, 53), (145, 176), (158, 159), (159, 158), (176, 145), (206, 87), (224, 30)]

257 [(19, 209), (91, 230), (209, 19), (230, 91)]

271 [(51, 266), (54, 186), (117, 203), (127, 168), (168, 127), (186, 54), (203, 117), (221, 239), (227, 267), (239, 221), (266, 51), (267, 227)]

283 [(14, 156), (82, 84), (84, 82), (84, 234), (107, 219), (109, 232), (148, 172), (156, 14), (172, 148), (182, 205), (205, 182), (219, 107), (219, 231), (231, 219), (232, 109), (234, 84)]

293 [(103, 227), (165, 182), (182, 165), (227, 103)]

307 [(12, 265), (95, 128), (128, 95), (265, 12)]

311 [(51, 241), (61, 271), (241, 51), (271, 61)]

331 [(108, 176), (176, 108), (205, 236), (236, 205)]

347 [(77, 231), (101, 301), (134, 264), (191, 240), (227, 238), (231, 77), (238, 227), (240, 191), (264, 134), (301, 101), (338, 344), (344, 338)]

349 [(55, 306), (165, 211), (211, 165), (306, 55)]

367 [(103, 241), (116, 186), (186, 116), (193, 294), (241, 103), (294, 193), (300, 310), (310, 300)]

379 [(2, 89), (89, 2), (182, 200), (190, 247), (200, 182), (202, 343), (247, 190), (343, 202)]

383 [(111, 262), (262, 111), (314, 364), (364, 314)]

389 [(186, 238), (237, 366), (238, 186), (366, 237)]

401 [(61, 266), (266, 61), (300, 355), (355, 300)]

409 [(97, 398), (99, 339), (111, 157), (157, 111), (223, 253), (253, 223), (339, 99), (398, 97)]

419 [(2, 8), (8, 2), (57, 231), (78, 272), (89, 241), (113, 153), (153, 113), (210, 262), (231, 57), (241, 89), (262, 210), (272, 78)]

431 [(26, 37), (37, 26), (78, 335), (105, 211), (141, 322), (211, 105), (233, 315), (266, 370), (269, 344), (303, 325), (315, 233), (322, 141), (325, 303), (335, 78), (344, 269), (370, 266)]

433 [(28, 151), (151, 28), (189, 321), (195, 232), (232, 195), (307, 375), (321, 189), (375, 307)]

461 [(65, 200), (136, 383), (200, 65), (383, 136)]

467 [(29, 226), (31, 306), (34, 428), (79, 310), (111, 126), (116, 201), (126, 111), (201, 116), (226, 29), (261, 455), (306, 31), (310, 79), (345, 404), (404, 345), (428, 34), (455, 261)]

487 [(136, 398), (290, 376), (376, 290), (398, 136)]

491 [(6, 352), (82, 219), (219, 82), (352, 6)]

499 [(316, 357), (357, 316), (376, 469), (469, 376)]

503 [(105, 277), (206, 434), (277, 105), (434, 206)]

521 [(63, 82), (82, 63), (115, 465), (222, 307), (306, 413), (307, 222), (413, 306), (465, 115)]

523 [(35, 298), (46, 347), (56, 351), (86, 269), (104, 307), (115, 167), (167, 115), (269, 86), (298, 35), (307, 104), (332, 404), (347, 46), (351, 56), (374, 495), (404, 332), (495, 374)]

547 [(27, 221), (221, 27), (448, 466), (466, 448)]

563 [(15, 496), (42, 488), (488, 42), (496, 15)]

569 [(277, 525), (375, 493), (493, 375), (525, 277)]

571 [(72, 87), (73, 161), (87, 72), (161, 73), (230, 466), (266, 352), (348, 429), (352, 266), (382, 402), (402, 382), (429, 348), (466, 230)]

587 [(288, 562), (320, 540), (383, 540), (446, 562), (540, 320), (540, 383), (562, 288), (562, 446)]

599 [(88, 524), (334, 433), (382, 516), (388, 591), (433, 334), (516, 382), (524, 88), (591, 388)]

607 [(5, 317), (90, 243), (127, 203), (203, 127), (243, 90), (282, 305), (305, 282), (317, 5)]

619 [(103, 114), (114, 103), (581, 613), (613, 581)]

641 [(101, 629), (267, 476), (476, 267), (629, 101)]

643 [(12, 561), (268, 494), (276, 403), (403, 276), (431, 501), (494, 268), (501, 431), (561, 12)]

659 [(47, 309), (309, 47), (450, 645), (645, 450)]

719 [(67, 341), (165, 595), (204, 380), (215, 456), (272, 440), (341, 67), (380, 204), (440, 272), (456, 215), (595, 165), (658, 690), (690, 658)]

727 [(79, 713), (96, 300), (285, 499), (300, 96), (323, 699), (332, 674), (426, 558), (499, 285), (558, 426), (674, 332), (675, 681), (681, 675), (699, 323), (701, 718), (713, 79), (718, 701)]

733 [(216, 712), (349, 526), (526, 349), (712, 216)]

739 [(337, 558), (432, 690), (558, 337), (690, 432)]

751 [(29, 240), (82, 588), (129, 577), (240, 29), (259, 654), (577, 129), (588, 82), (654, 259)]

757 [(80, 648), (125, 634), (634, 125), (648, 80)]

761 [(142, 653), (458, 552), (552, 458), (653, 142)]

773 [(171, 419), (330, 666), (419, 171), (666, 330)]

787 [(191, 276), (276, 191), (288, 342), (342, 288)]

809 [(39, 782), (83, 779), (85, 780), (530, 533), (533, 530), (779, 83), (780, 85), (782, 39)]

811 [(375, 476), (452, 765), (476, 375), (765, 452)]

821 [(152, 329), (329, 152), (549, 794), (794, 549)]

823 [(191, 786), (530, 734), (553, 595), (570, 675), (595, 553), (675, 570), (734, 530), (786, 191)]

827 [(199, 659), (320, 763), (571, 602), (602, 571), (659, 199), (691, 785), (763, 320), (785, 691)]

829 [(377, 620), (420, 710), (620, 377), (710, 420)]

839 [(119, 275), (123, 659), (136, 412), (191, 275), (253, 302), (275, 119), (275, 191), (302, 253), (388, 814), (401, 727), (412, 136), (659, 123), (659, 698), (698, 659), (727, 401), (814, 388)]

859 [(104, 580), (580, 104), (636, 742), (742, 636)]

863 [(46, 379), (79, 377), (190, 721), (377, 79), (379, 46), (394, 526), (403, 536), (526, 394), (536, 403), (607, 651), (651, 607), (721, 190)]

877 [(218, 869), (350, 548), (548, 350), (869, 218)]

881 [(91, 349), (120, 544), (207, 213), (213, 207), (349, 91), (544, 120), (580, 698), (698, 580)]

883 [(558, 873), (618, 739), (739, 618), (873, 558)]

887 [(195, 660), (211, 373), (373, 211), (660, 195)]

907 [(2, 199), (3, 125), (73, 701), (125, 3), (199, 2), (454, 670), (497, 612), (595, 605), (605, 595), (612, 497), (670, 454), (701, 73)]
911 [(233, 269), (254, 434), (269, 233), (434, 254)]

937 [(281, 769), (510, 691), (541, 927), (598, 858), (691, 510), (769, 281), (858, 598), (927, 541)]

947 [(113, 567), (157, 176), (176, 157), (567, 113)]

953 [(3, 562), (42, 608), (295, 337), (318, 914), (337, 295), (562, 3), (608, 42), (914, 318)]

967 [(67, 847), (433, 830), (830, 433), (847, 67)]

971 [(71, 129), (129, 71), (414, 465), (465, 414)]

983 [(13, 624), (115, 605), (459, 791), (605, 115), (624, 13), (741, 855), (791, 459), (855, 741)]

991 [(89, 824), (303, 647), (412, 540), (435, 713), (540, 412), (647, 303), (713, 435), (824, 89)]

997 [(191, 927), (261, 470), (470, 261), (927, 191)]

1013 [(107, 981), (871, 918), (918, 871), (981, 107)]

1019 [(52, 699), (98, 570), (105, 712), (156, 592), (570, 98), (592, 156), (699, 52), (712, 105)]

1021 [(122, 148), (148, 122), (545, 862), (862, 545)]

1031 [(21, 833), (151, 491), (281, 806), (304, 560), (311, 967), (420, 541), (465, 1004), (491, 151), (510, 669), (541, 420), (560, 304), (669, 510), (753, 953), (789, 886), (806, 281), (833, 21), (886, 789), (953, 753), (967, 311), (1004, 465)]

1039 [(44, 314), (307, 407), (314, 44), (326, 721), (407, 307), (456, 1034), (545, 709), (709, 545), (721, 326), (831, 859), (859, 831), (1034, 456)]

1049 [(357, 779), (607, 1046), (620, 812), (699, 871), (779, 357), (812, 620), (871, 699), (1046, 607)]

1061 [(22, 736), (627, 950), (736, 22), (950, 627)]

1063 [(125, 223), (223, 125), (524, 918), (918, 524), (920, 1046), (992, 1041), (1041, 992), (1046, 920)]

1091 [(150, 737), (737, 150), (903, 1011), (1011, 903)]

1093 [(37, 622), (622, 37), (709, 789), (789, 709)]

1103 [(189, 230), (189, 837), (230, 189), (356, 446), (356, 792), (446, 356), (792, 356), (837, 189)]

1123 [(20, 732), (247, 730), (730, 247), (732, 20)]

1151 [(183, 446), (230, 521), (411, 816), (446, 183), (521, 230), (623, 1146), (816, 411), (912, 1071), (1017, 1137), (1071, 912), (1137, 1017), (1146, 623)]

1163 [(636, 801), (801, 636), (1012, 1099), (1099, 1012)]

1171 [(141, 1148), (490, 560), (560, 490), (1148, 141)]

1187 [(104, 341), (163, 780), (331, 731), (341, 104), (731, 331), (780, 163), (903, 1152), (1152, 903)]

1193 [(346, 836), (387, 497), (410, 1181), (431, 929), (497, 387), (836, 346), (929, 431), (1181, 410)]

1213 [(141, 946), (161, 1133), (550, 561), (561, 550), (585, 686), (686, 585), (946, 141), (1133, 161)]

1229 [(611, 768), (702, 1221), (768, 611), (1221, 702)]

1249 [(226, 760), (760, 226), (1037, 1144), (1144, 1037)]

1259 [(31, 412), (382, 837), (393, 438), (412, 31), (438, 393), (528, 602), (602, 528), (641, 897), (719, 1025), (837, 382), (897, 641), (1025, 719)]

1279 [(446, 869), (455, 1272), (496, 542), (542, 496), (548, 818), (818, 548), (869, 446), (1272, 455)]

1283 [(220, 911), (268, 1184), (659, 1114), (911, 220), (959, 1058), (1058, 959), (1114, 659), (1184, 268)]

1291 [(109, 1138), (135, 912), (377, 979), (589, 1171), (912, 135), (979, 377), (1138, 109), (1171, 589)]

1301 [(86, 292), (292, 86), (590, 851), (851, 590)]

1303 [(146, 1181), (148, 305), (267, 830), (305, 148), (675, 854), (830, 267), (854, 675), (1181, 146)]

1307 [(13, 176), (110, 440), (166, 565), (176, 13), (202, 704), (440, 110), (453, 1106), (565, 166), (685, 1115), (704, 202), (1106, 453), (1115, 685)]

1319 [(358, 471), (471, 358), (476, 803), (803, 476), (887, 956), (956, 887), (1249, 1305), (1305, 1249)]




Unique counterexamples to the p - 2 conjecture of the form 
f(x) = x^{(p + 1)/2} + ax for all p <= 4000. The primes for which this works are 23, 31, 103, 163, 197, 283, 1889, 1907, 2833

p = 23, a = 6
p = 31, a = 16
p = 103, a = 36
p = 163, a = 108
p = 197, a = 51
p = 283, a = 83
p = 1889, a = 819
p = 1907, a = 1622
p = 2833, a = 351 



The code:
from sage.all import *

def multiplicative_order_mod(a, p, fac=None):
    """ord_{Fp*}(a). Assumes 0<a<p and gcd(a,p)=1. Factorization of p-1 optional."""
    if a % p == 0:
        return 0
    if fac is None:
        fac = factor(p-1)
    order = p-1
    for q, e in fac:
        for _ in range(e):
            if pow(a, order//q, p) == 1:
                order //= q
            else:
                break
    return order

def has_more_than_two_cycles(L):
    """Early-out DFS over permutation represented as list of ints in [0..n-1]."""
    n = len(L)
    seen = [False]*n
    cycles = 0
    for i in range(n):
        if not seen[i]:
            cycles += 1
            if cycles > 2:
                return True
            j = i
            while not seen[j]:
                seen[j] = True
                j = L[j]
    return False

def good_perm_under_all_shifts(pi):
    """Check that for every k, (pi + k) mod n has at most 2 cycles."""
    n = len(pi)
    if has_more_than_two_cycles(pi):
        return False
    for k in range(1, n):
        if has_more_than_two_cycles([(v + k) % n for v in pi]):
            return False
    return True

def orthomorphism_perm_from_ab(a, b, p, is_res):
    """Build permutation list pi for [a,b] using the residue partition (no powers)."""
    pi = [0]*p
    # 0 -> 0
    for x in range(1, p):
        ax = a * x
        bx = b * x
        pi[x] = (ax if is_res[x] else bx) % p
    return pi

def find_good_pairs(p_min=23, p_max=1000, require_all_shifts=True):
    good_pairs = {}
    for p in prime_range(p_min, p_max):
        # Boolean tables for speed
        # is_res[x]: x is a quadratic residue (1) or nonresidue (0). Define is_res[0]=False.
        is_res = [False]*p
        e = (p-1)//2
        for x in range(1, p):
            is_res[x] = (pow(x, e, p) == 1)

        # is_square[z]: z is 0 or a quadratic residue (needed for your square tests)
        is_square = [False]*p
        is_square[0] = True
        for z in range(1, p):
            is_square[z] = (pow(z, e, p) == 1)

        # Precompute nonresidues (exclude 0)
        nonresidues = [x for x in range(1, p) if not is_res[x]]

        # Factorization for ord(ab)
        fac = factor(p-1)
        target_order = (p-1)//2

        candidates = []
        #   a,b nonresidues; (a-1)(b-1) square; a!=b; ord(ab) == (p-1)//2
        for a in nonresidues:
            if a == 1:  # (redundant, 1 is residue)
                continue
            for b in nonresidues:
                if b == a or b == 1:
                    continue
                if not is_square[((a-1)*(b-1)) % p]:
                    continue
                ab = (a*b) % p
                if multiplicative_order_mod(ab, p, fac) != target_order:
                    continue
                candidates.append((a, b))

        found = []
        for a, b in candidates:
            pi = orthomorphism_perm_from_ab(a, b, p, is_res)
            if not require_all_shifts or good_perm_under_all_shifts(pi):
                found.append((a, b))

        good_pairs[p] = found
        print(p, found)
    return good_pairs

# Example:
good_pairs = find_good_pairs(3, 1400, require_all_shifts=True)


==> anc/t25is22andAvoidShortCycles.go <==
package main

import (
	"fmt"
	"sync"
)

// modn ensures mod returns a non-negative value
func modn(x int, n int) int {
	return ((x % n) + n) % n
}

// the code will do a backtracking approach to gradually build a permutation
// when a new position for the permutation is defined, it is checked that there are no short cycles in any of the shifts using the new position; by assumption, there are no short cycles using only the other defined positions.

// isValidPartial checks if there is a nontrivial cycle of length 2,3,4 (,5) involving the new position pos in any of the shifts
// perm:            the permutation
// n:               size of ground set, will be set to 25
// pos:             position until which permutation is defined, and for which we want to see if there are any cycles in any of shifts which use it
// usedPlus:        only used for a print statement that should not get activated
// forbid5cycle:    if True, will not allow cycles length <= 5; otherwise only forbids cycles length <= 4
func isValidPartial(perm []int, n int, pos int, usedPlus map[int]bool, forbid5cycle bool) bool {
	pos2 := perm[pos] // is not -1 by assumption
	// is there a cycle of length 2, 3, 4 (or 5) using pos2 in shift i?
	for i := range n {
		// we search for the cycle in f_i(x) = perm(x+i),
		// only consider cycles containing the new value pos2
		// pos1 = pos-i mod n is the value for which pos2 = f_i(pos1) = perm(pos)
		pos1 := modn(pos-i, n)
		if pos1 == pos2 {
			continue // fixed point, so not in cycle length >=2
		}
		// pos3 = f_i(pos2), check if defined or equals pos1
		pos3 := perm[modn(pos2+i, n)]
		if pos3 == -1 {
			continue // not defined yet, so will check cycle later
		}
		if pos3 == pos1 {
			fmt.Println("Unexpected: found cycle length 2")
			fmt.Println(perm, i, n, pos, pos1, pos2, pos3)
			fmt.Println(usedPlus)
			return false // found cycle length 2: pos1->pos2->pos3=pos1
		}
		// pos4 = f_i(pos3), check if defined or equals pos1
		pos4 := perm[modn(pos3+i, n)]
		if pos4 == -1 {
			continue // not defined yet, so will check cycle later
		}
		if pos4 == pos1 {
			return false // found cycle length 3: pos1->pos2->pos3->pos4=pos1
		}
		pos5 := perm[modn(pos4+i, n)]
		if pos5 == -1 {
			continue // not defined yet, so will check cycle later
		}
		// pos5 = f_i(pos4), check if defined or equals pos1
		if pos5 == pos1 {
			return false // found cycle length 4: pos1->pos2->pos3->pos4->pos5=pos1
		}
		if forbid5cycle {
			pos6 := perm[modn(pos5+i, n)]
			if pos6 == pos1 {
				// implies pos6 =/= -1, since pos1 got representative in {0,...,24}
				return false // found cycle length 5: pos1->pos2->pos3->pos4->pos5->pos6=pos1
			}
		}
	}
	return true
}

// backtrackBuild is the key recursive algorithm which gradually builds the permutations, iterating over all options, discarding an option if it creates a short cycle in one of the shifts or a slope condition is violated.
// perm:            current permutation, has -1 if not assigned
// pos:             next position to define
// used:            values assigned so far by perm
// usedPlus:        values assigned so far by perm + Id
// usedMinus:       values assigned so far by perm - Id
// n:               size of domain, will be set to 25
// checkSlope:      determines whether 4 weak slope conditions are enforced
// forbid5cycle:    determines whether 5-cycle is forbidden
// printProgress:   if set to x, prints the current and previous value when a new value is defined perm[x]. Put 0 to avoid printing progress
func backtrackBuild(perm []int, used map[int]bool, usedPlus map[int]bool, usedMinus map[int]bool, pos int, n int, checkSlope bool, forbid5cycle bool, printProgress int) bool {
	// done if reach position n: fully defined the permutation
	if pos == n {
		// fmt.Println("Found valid permutation:")
		fmt.Println(perm)
		return true
	}
	prevval := perm[pos-1]
	c := perm[1]
	prevprevval := perm[pos-2]
	for val := range n {
		if pos == printProgress {
			fmt.Printf("Prevval: %d, new value: %d\n", prevval, val)
		}
		// Slope conditions are only useful for pi[1] >= 3
		if checkSlope {
			// weak slope condition 1: f(0)=0 and f(1)=c, f(x+1)-f(x) >= c for all x
			if modn(val-prevval, n) < c {
				continue
			}
			// weak slope condition 2: (f(x+2)-f(x))/2=13(f(x+2)-f(x)) >= c for all x
			if modn(13*(val-prevprevval), n) < c {
				continue
			}
			// weak slope condition 3: (f(x+3)-f(x))/3=17(f(x+3)-f(x)) >= c for all x
			if pos >= 3 {
				if modn(17*(val-perm[pos-3]), n) < c {
					continue
				}
			}
			// weak slope condition 4: (f(x+4)-f(x))/4=19(f(x+4)-f(x)) >= c for all x
			if pos >= 4 {
				if modn(19*(val-perm[pos-4]), n) < c {
					continue
				}
			}
		}
		// for next value, ensure perm, perm+Id, perm-Id are bijections
		// for perm bijection, need val not yet used
		// f(x) = perm(x) + x, so f(pos) = val+pos should not be usedPlus
		// g(x) = perm(x) - x, so g(pos) = val-pos should not be usedMinus
		if (!used[val]) && (!usedMinus[modn(val-pos, n)]) && (!usedPlus[modn(val+pos, n)]) {
			perm[pos] = val
			// check if value is valid so far
			if isValidPartial(perm, n, pos, usedPlus, forbid5cycle) {
				used[val] = true
				usedMinus[modn(val-pos, n)] = true
				usedPlus[modn(val+pos, n)] = true
				backtrackBuild(perm, used, usedPlus, usedMinus, pos+1, n, checkSlope, forbid5cycle, printProgress)
				// after trying this values, reset values and try next
				used[val] = false
				usedMinus[modn(val-pos, n)] = false
				usedPlus[modn(val+pos, n)] = false
			}
			// otherwise, will try next value
			perm[pos] = -1
		}
	}
	// did not find a next value to assign
	return false
}

// workerPos2 is used for parallel computing, giving a routine for a particular thread/worker of the parallel computation. In this case, it iterates over permutations with pi[0]=0, pi[1]=2, pi[2]=x for a provided x.
// id2:             gives value x of pi[2] to try by given worker
// forbid5cycle:    whether cycles of length 5 are also forbidden

func workerPos2(id2 int, wg *sync.WaitGroup, forbid5cycle bool) {
	defer wg.Done() // marks this goroutine as finished
	fmt.Printf("Worker searching for pi with pi[0]=0,pi[1]=2,pi[2]=%d\n", id2)
	n := 25

	perm := make([]int, n)
	for i := range perm {
		perm[i] = -1
	}
	id1 := 2
	perm[0] = 0
	perm[1] = id1
	perm[2] = id2

	used := make(map[int]bool)
	usedMinus := make(map[int]bool)
	usedPlus := make(map[int]bool)
	for i := range n {
		used[i] = false
		usedMinus[i] = false
		usedPlus[i] = false
	}
	used[0] = true
	used[id1] = true
	used[id2] = true
	usedMinus[0] = true
	usedPlus[0] = true
	usedMinus[modn(id1-1, n)] = true
	usedPlus[modn(id1+1, n)] = true
	usedMinus[modn(id2-2, n)] = true
	usedPlus[modn(id2+2, n)] = true

	success := backtrackBuild(perm, used, usedPlus, usedMinus, 3, n, false, forbid5cycle, 3)
	// checkSlopes is false since not helpful when pi[1]=2
	if !success {
		fmt.Printf("No valid permutation found by worker %d.\n", id2)
	}

	fmt.Printf("Worker %d done\n", id2)
}

// workerPos1 is used for parallel computing; a particular worker/thread will iterate over permutations with pi[0]=0, pi[1]=x for given x 
id1:            value of x to put for pi[1]
checkSlopes:    whether to enforce weak slope conditions
forbid5cycle:   whether to also avoid cycles length 5
func workerPos1(id1 int, wg *sync.WaitGroup, checkSlopes bool, forbid5cycle bool) {
	defer wg.Done() // marks this goroutine as finished
	fmt.Printf("Worker searching for pi with pi[0]=1, pi[1]=%d\n", id1)
	n := 25

	perm := make([]int, n)
	for i := range perm {
		perm[i] = -1
	}
	perm[0] = 0
	perm[1] = id1

	used := make(map[int]bool)
	usedMinus := make(map[int]bool)
	usedPlus := make(map[int]bool)
	for i := range n {
		used[i] = false
		usedMinus[i] = false
		usedPlus[i] = false
	}
	used[0] = true
	used[id1] = true
	usedMinus[0] = true
	usedPlus[0] = true
	usedMinus[modn(id1-1, n)] = true
	usedPlus[modn(id1+1, n)] = true

	success := backtrackBuild(perm, used, usedPlus, usedMinus, 3, n, checkSlopes, forbid5cycle, 2)
	if !success {
		fmt.Printf("No valid permutation found by worker %d.\n", id1)
	}

	fmt.Printf("Worker %d done\n", id1)
}

// The main function first tries in parallel all permutations with pi[0]=0 and pi[1]=x for x=3,4,...,23. 
// WLOG pi[0]=0
// It is not possible that pi[1]=0,1,24 if looking for strong complete mapping
// For the values x>=3, the weak slope conditions will significantly reduce computation and no options are found.
func main() {
	var forbid5cycle = true // whether to forbid 5-cycles, set to false to only forbid cycles length 2,3,4
	fmt.Println("Searching for strong complete mappings without cycles length 2,3,4,5 in shifts")
	// Parallelize pi[1], given pi[0]=0
	var checkSlopes = true // whether to enforce weak slope conditions
	var wg sync.WaitGroup
	numWorkers := 21 // Number of workers to run concurrently
	firstWorker := 3 // first value to try
	for i := range numWorkers {
		if i == 0 || i == 1 || i == 24 {
			fmt.Printf("Skipping pi with pi[0]=0, pi[1]= %d.\n", i)
			// pi[1]=0 is not a permutation
			// pi[1]=1 gives two fixed points in 0th shift (original permutation)
			// pi[1]=-1=24 will lead to transposition in 1th shift
		} else {
			wg.Add(1)  
			go workerPos1(i+firstWorker, &wg, checkSlopes, forbid5cycle) // Start the worker goroutine
		}
	}
	wg.Wait() // Wait for all workers to finish
	fmt.Println("All workers completed for pi[0]=0, pi[1]=3,...,24 using slope conditions")

	// Parallelize pi[2], given pi[0]=0,pi[1]=2
	fmt.Println("Starting workers for pi[0]=0, pi[1]=2, pi[2]=4,...,22,24")
	var wg2 sync.WaitGroup
	numWorkers2 := 19
	firstWorker2 := 4 // first value to try
	// note: do not try i == 0, i==1, i == 2, i == 3, i== 23 (=-2)
	for i := range numWorkers2 {
		wg2.Add(1)       
		go workerPos2(i+firstWorker2, &wg2, forbid5cycle) // Start the worker goroutine
		// perm[0]= 0, perm[1] = 2, perm[2] = firstWorker,...,firstWorker+(numWorkers-1)
	}
	wg2.Add(1)
	go workerPos2(24, &wg2, forbid5cycle) // checked 4,...,22 above, remaining value is 24
	wg2.Wait() // Wait for all workers to finish
	fmt.Println("All workers completed.")
}


==> anc/tn_bound_summary.json <==
[
  { "n": 4,  "t_n": 1,         "pi": [0,1,3,2] },
  { "n": 6,  "t_n": 3,         "pi": [0,1,3,5,2,4] },
  { "n": 8,  "t_n": 5,         "pi": [0,1,3,5,2,7,4,6] },
  { "n": 9,  "t_n": 6,         "pi": [0,1,3,4,6,2,8,5,7] },
  { "n": 10, "t_n": 7,         "pi": [0,1,4,9,3,8,7,2,6,5] },
  { "n": 12, "t_n": 9,         "pi": [0,4,7,9,6,1,2,11,8,10,5,3] },
  { "n": 14, "t_n": 11,        "pi": [0,5,8,13,9,7,11,4,1,12,3,10,6,2] },
  { "n": 15, "t_n": 12,        "pi": [0,11,9,5,7,14,3,6,13,12,10,2,8,4,1] },
  { "n": 16, "t_n": 13,        "pi": [0,2,4,1,12,13,9,14,10,5,3,6,11,7,8,15] },
  { "n": 18, "t_n": 15,        "pi": [0,5,1,17,7,11,13,10,9,4,2,16,3,12,15,8,6,14] },
  { "n": 20, "t_n": 17,        "pi": [0,15,7,10,2,9,17,3,14,6,12,19,5,8,4,13,16,11,1,18] },
  { "n": 21, "t_n": 18,        "pi": [0,2,4,13,19,16,17,6,8,11,9,7,5,18,12,1,20,3,14,10,15] },
  { "n": 22, "t_n": [18,19],   "pi": [0,17,1,9,13,18,14,19,8,4,11,6,3,5,21,20,15,16,7,10,12,2] },
  { "n": 24, "t_n": [20,21],   "pi": [0,1,14,20,2,16,9,8,17,15,12,21,6,7,4,11,19,5,23,18,10,13,3,22] },
  { "n": 25, "t_n": 22,        "pi": [0,4,21,23,7,14,2,13,20,15,6,9,10,5,24,16,8,18,22,19,17,1,12,11,3] },
  { "n": 26, "t_n": [22,23],   "pi": [0,19,16,7,11,18,3,6,1,21,20,13,10,12,15,5,4,25,9,22,24,8,23,2,14,17] },
  { "n": 27, "t_n": 24,        "pi": [0,13,10,6,7,23,24,16,15,22,3,25,4,19,8,17,21,1,20,5,12,14,26,2,18,9,11] },
  { "n": 28, "t_n": [24,25],   "pi": [0,21,5,7,23,9,17,14,25,27,24,6,4,19,15,11,8,26,2,12,20,16,22,10,1,18,13,3] },
  { "n": 30, "t_n": [26,27],   "pi": [0,15,12,22,16,8,1,20,28,27,18,7,13,9,6,17,23,2,5,26,19,21,24,29,2,10,14,11,3,4] },
  { "n": 32, "t_n": [28,29],   "pi": [0,8,12,9,6,25,20,26,16,29,10,28,19,5,4,2,21,22,11,13,18,31,23,3,27,24,17,1,7,30,15,14] },
  { "n": 33, "t_n": 30,        "pi": [0,24,15,6,8,10,23,3,5,7,9,22,13,4,28,30,32,12,25,27,29,31,11,2,26,17,19,21,1,14,16,18,20] },
  { "n": 34, "t_n": [30,31],   "pi": [0,3,6,9,12,15,1,4,7,10,13,16,2,5,8,11,14,17,20,23,26,29,32,18,21,24,27,30,33,19,22,25,28,31] },
  { "n": 35, "t_n": [31,33],   "pi": [0,7,26,18,2,24,33,14,31,23,3,5,12,19,32,11,34,8,28,15,16,6,9,27,1,29,17,30,21,4,13,22,10,25,20] },
  { "n": 36, "t_n": [31,33],   "pi": [0,33,16,17,9,23,13,20,3,30,18,22,27,25,5,32,4,7,29,31,26,10,12,6,11,1,8,15,35,2,21,28,19,24,34,14] },
  { "n": 38, "t_n": [34,35],   "pi": [0,3,6,9,12,15,18,2,5,8,11,14,17,1,4,7,10,13,16,19,22,25,28,31,34,37,21,24,27,30,33,36,20,23,26,29,32,35] },
  { "n": 39, "t_n": 36,        "pi": [0,28,30,32,34,36,38,14,29,31,33,35,37,26,15,17,19,21,23,25,1,16,18,20,22,24,13,2,4,6,8,10,12,27,3,5,7,9,11] },
  { "n": 40, "t_n": [35,37],   "pi": [0,27,31,14,15,10,2,13,21,22,18,8,39,33,5,19,17,9,25,28,1,16,23,37,7,35,3,30,24,4,6,11,29,20,32,34,38,26,36,12] },
  { "n": 42, "t_n": [37,39],   "pi": [0,15,23,8,2,1,21,9,4,35,40,25,38,27,12,28,16,26,29,18,19,24,11,17,36,31,34,30,7,33,5,39,37,3,10,41,32,22,14,6,13,20] },
  { "n": 44, "t_n": [39,41],   "pi": [0,26,14,40,16,10,31,25,41,34,12,23,8,13,2,6,32,24,15,28,3,27,33,22,42,4,17,19,1,39,30,9,18,21,29,37,38,11,20,36,35,43,5,7] }
]


==> anc/tn_bound_summary.txt <==
This file should be read in full screen mode.

It showcases the possible range for t(n), for all composite n <= 44. A permutation showcasing the lower bound is given in the table for each n.

+----+----------+----------------------------------------------------------------------------------------------+
| n  |  t(n)    | Lower bound permutation π = (π[0], π[1], ..., π[n-1])                                        
+----+----------+----------------------------------------------------------------------------------------------+
| 4  | 1        | (0,1,3,2)                                                                                                   
| 6  | 3        | (0,1,3,5,2,4)                                                                                                          
| 8  | 5        | (0,1,3,5,2,7,4,6)                                                                                                      
| 9  | 6        | (0,1,3,4,6,2,8,5,7)                                                                                                    
| 10 | 7        | (0,1,4,9,3,8,7,2,6,5)                                                                                                 
| 12 | 9        | (0,4,7,9,6,1,2,11,8,10,5,3)                                                                                           
| 14 | 11       | (0,5,8,13,9,7,11,4,1,12,3,10,6,2)                                                                                      
| 15 | 12       | (0,11,9,5,7,14,3,6,13,12,10,2,8,4,1)                                                                                   
| 16 | 13       | (0,2,4,1,12,13,9,14,10,5,3,6,11,7,8,15)                                                                                
| 18 | 15       | (0,5,1,17,7,11,13,10,9,4,2,16,3,12,15,8,6,14)                                                                         
| 20 | 17       | (0,15,7,10,2,9,17,3,14,6,12,19,5,8,4,13,16,11,1,18)                                                                    
| 21 | 18       | (0,2,4,13,19,16,17,6,8,11,9,7,5,18,12,1,20,3,14,10,15)                                                                 
| 22 | [18,19]  | (0,17,1,9,13,18,14,19,8,4,11,6,3,5,21,20,15,16,7,10,12,2)                                                              
| 24 | [20,21]  | (0,1,14,20,2,16,9,8,17,15,12,21,6,7,4,11,19,5,23,18,10,13,3,22)                                                        
| 25 | 22       | (0,4,21,23,7,14,2,13,20,15,6,9,10,5,24,16,8,18,22,19,17,1,12,11,3)                                                     
| 26 | [22,23]  | (0,19,16,7,11,18,3,6,1,21,20,13,10,12,15,5,4,25,9,22,24,8,23,2,14,17)                                                  
| 27 | 24       | (0,13,10,6,7,23,24,16,15,22,3,25,4,19,8,17,21,1,20,5,12,14,26,2,18,9,11)                                               
| 28 | [24,25]  | (0,21,5,7,23,9,17,14,25,27,24,6,4,19,15,11,8,26,2,12,20,16,22,10,1,18,13,3)                                              
| 30 | [26,27]  | (0,15,12,22,16,8,1,20,28,27,18,7,13,9,6,17,23,2,5,26,19,21,24,29,2,10,14,11,3,4)                                       
| 32 | [28,29]  | (0,8,12,9,6,25,20,26,16,29,10,28,19,5,4,2,21,22,11,13,18,31,23,3,27,24,17,1,7,30,15,14)                                
| 33 | 30       | (0,24,15,6,8,10,23,3,5,7,9,22,13,4,28,30,32,12,25,27,29,31,11,2,26,17,19,21,1,14,16,18,20)                             
| 34 | [30,31]  | (0,3,6,9,12,15,1,4,7,10,13,16,2,5,8,11,14,17,20,23,26,29,32,18,21,24,27,30,33,19,22,25,28,31)                          
| 35 | [31,33]  | (0,7,26,18,2,24,33,14,31,23,3,5,12,19,32,11,34,8,28,15,16,6,9,27,1,29,17,30,21,4,13,22,10,25,20)                       
| 36 | [31,33]  | (0,33,16,17,9,23,13,20,3,30,18,22,27,25,5,32,4,7,29,31,26,10,12,6,11,1,8,15,35,2,21,28,19,24,34,14)                   
| 38 | [34,35]  | (0,3,6,9,12,15,18,2,5,8,11,14,17,1,4,7,10,13,16,19,22,25,28,31,34,37,21,24,27,30,33,36,20,23,26,29,32,35)              
| 39 | 36       | (0,28,30,32,34,36,38,14,29,31,33,35,37,26,15,17,19,21,23,25,1,16,18,20,22,24,13,2,4,6,8,10,12,27,3,5,7,9,11)           
| 40 | [35,37]  | (0,27,31,14,15,10,2,13,21,22,18,8,39,33,5,19,17,9,25,28,1,16,23,37,7,35,3,30,24,4,6,11,29,20,32,34,38,26,36,12)        
| 42 | [37,39]  | (0,15,23,8,2,1,21,9,4,35,40,25,38,27,12,28,16,26,29,18,19,24,11,17,36,31,34,30,7,33,5,39,37,3,10,41,32,22,14,6,13,20)  
| 44 | [39,41]  | (0,26,14,40,16,10,31,25,41,34,12,23,8,13,2,6,32,24,15,28,3,27,33,22,42,4,17,19,1,39,30,9,18,21,29,37,38,11,20,36,35,43,5,7)
+----+----------+----------------------------------------------------------------------------------------------+

